On cylindrical regression in three-dimensional Euclidean space

The three-dimensional cylindrical regression problem is a problem of finding a cylinder best fitting a group of points in three-dimensional Euclidean space. The words best fitting are usually understood in the sense of the minimum root mean square deflection of the given points from a cylinder to be found. In this form the problem has no analytic solution. If one replaces the root mean square averaging by a certain biquadratic averaging, the resulting problem has an almost analytic solution. This solution is reproduced in the present paper in a coordinate-free form.

==> anc/polynomials.txt <==
P_31:=4*a[3]*D[1,1,1,1]*a[1]^3+12*a[3]*D[1,1,1,2]*a[1]^2*a[2]+12*D[1,1,1,3]*a[1]^2*a[3]^2-4*D[1,1,1,3]*a[1]^4
+12*a[3]*D[1,1,2,2]*a[1]*a[2]^2+24*D[1,1,2,3]*a[1]*a[2]*a[3]^2-12*D[1,1,2,3]*a[1]^3*a[2]+12*D[1,1,3,3]*a[1]*a[3]^3
-12*a[3]*D[1,1,3,3]*a[1]^3+4*a[3]*D[1,2,2,2]*a[2]^3+12*D[1,2,2,3]*a[2]^2*a[3]^2-12*D[1,2,2,3]*a[1]^2*a[2]^2
+12*D[1,2,3,3]*a[2]*a[3]^3-24*a[3]*D[1,2,3,3]*a[1]^2*a[2]+4*D[1,3,3,3]*a[3]^4-12*D[1,3,3,3]*a[1]^2*a[3]^2
-4*D[2,2,2,3]*a[2]^3*a[1]-12*a[3]*D[2,2,3,3]*a[2]^2*a[1]-12*D[2,3,3,3]*a[2]*a[3]^2*a[1]-4*D[3,3,3,3]*a[3]^3*a[1];

P_32:=4*a[3]*D[1,1,1,2]*a[1]^3-4*D[1,1,1,3]*a[1]^3*a[2]+12*a[3]*D[1,1,2,2]*a[1]^2*a[2]
+12*D[1,1,2,3]*a[1]^2*a[3]^2-12*D[1,1,2,3]*a[1]^2*a[2]^2-12*a[3]*D[1,1,3,3]*a[1]^2*a[2]
+12*a[3]*D[1,2,2,2]*a[1]*a[2]^2+24*D[1,2,2,3]*a[1]*a[2]*a[3]^2-12*D[1,2,2,3]*a[1]*a[2]^3
+12*D[1,2,3,3]*a[1]*a[3]^3-24*a[3]*D[1,2,3,3]*a[1]*a[2]^2-12*D[1,3,3,3]*a[1]*a[3]^2*a[2]
+4*a[3]*D[2,2,2,2]*a[2]^3+12*D[2,2,2,3]*a[2]^2*a[3]^2-4*D[2,2,2,3]*a[2]^4+12*D[2,2,3,3]*a[2]*a[3]^3
-12*a[3]*D[2,2,3,3]*a[2]^3+4*D[2,3,3,3]*a[3]^4-12*D[2,3,3,3]*a[2]^2*a[3]^2-4*D[3,3,3,3]*a[3]^3*a[2];

P_12:=-4*D[1,1,1,1]*a[1]^3*a[2]-12*D[1,1,1,2]*a[1]^2*a[2]^2+4*D[1,1,1,2]*a[1]^4-12*D[1,1,1,3]*a[1]^2*a[3]*a[2]
-12*a[1]*D[1,1,2,2]*a[2]^3+12*D[1,1,2,2]*a[1]^3*a[2]-24*a[1]*D[1,1,2,3]*a[2]^2*a[3]+12*D[1,1,2,3]*a[1]^3*a[3]
-12*a[1]*D[1,1,3,3]*a[3]^2*a[2]-4*D[1,2,2,2]*a[2]^4+12*D[1,2,2,2]*a[1]^2*a[2]^2-12*D[1,2,2,3]*a[2]^3*a[3]
+24*D[1,2,2,3]*a[1]^2*a[2]*a[3]-12*D[1,2,3,3]*a[2]^2*a[3]^2+12*D[1,2,3,3]*a[1]^2*a[3]^2-4*D[1,3,3,3]*a[2]*a[3]^3
+4*a[1]*D[2,2,2,2]*a[2]^3+12*a[1]*D[2,2,2,3]*a[2]^2*a[3]+12*a[1]*D[2,2,3,3]*a[2]*a[3]^2+4*a[1]*D[2,3,3,3]*a[3]^3;

P_13:=-4*a[3]*D[1,1,1,1]*a[1]^3-12*a[3]*D[1,1,1,2]*a[1]^2*a[2]-12*D[1,1,1,3]*a[1]^2*a[3]^2+4*D[1,1,1,3]*a[1]^4
-12*a[3]*D[1,1,2,2]*a[1]*a[2]^2-24*D[1,1,2,3]*a[1]*a[2]*a[3]^2+12*D[1,1,2,3]*a[1]^3*a[2]-12*D[1,1,3,3]*a[1]*a[3]^3
+12*a[3]*D[1,1,3,3]*a[1]^3-4*a[3]*D[1,2,2,2]*a[2]^3-12*D[1,2,2,3]*a[2]^2*a[3]^2+12*D[1,2,2,3]*a[1]^2*a[2]^2
-12*D[1,2,3,3]*a[2]*a[3]^3+24*a[3]*D[1,2,3,3]*a[1]^2*a[2]-4*D[1,3,3,3]*a[3]^4+12*D[1,3,3,3]*a[1]^2*a[3]^2
+4*D[2,2,2,3]*a[2]^3*a[1]+12*a[3]*D[2,2,3,3]*a[2]^2*a[1]+12*D[2,3,3,3]*a[2]*a[3]^2*a[1]+4*D[3,3,3,3]*a[3]^3*a[1];

P_23:=-4*a[3]*D[1,1,1,2]*a[1]^3+4*D[1,1,1,3]*a[1]^3*a[2]-12*a[3]*D[1,1,2,2]*a[1]^2*a[2]
-12*D[1,1,2,3]*a[1]^2*a[3]^2+12*D[1,1,2,3]*a[1]^2*a[2]^2+12*a[3]*D[1,1,3,3]*a[1]^2*a[2]
-12*a[3]*D[1,2,2,2]*a[1]*a[2]^2-24*D[1,2,2,3]*a[1]*a[2]*a[3]^2+12*D[1,2,2,3]*a[1]*a[2]^3
-12*D[1,2,3,3]*a[1]*a[3]^3+24*a[3]*D[1,2,3,3]*a[1]*a[2]^2+12*D[1,3,3,3]*a[1]*a[3]^2*a[2]
-4*a[3]*D[2,2,2,2]*a[2]^3-12*D[2,2,2,3]*a[2]^2*a[3]^2+4*D[2,2,2,3]*a[2]^4-12*D[2,2,3,3]*a[2]*a[3]^3
+12*a[3]*D[2,2,3,3]*a[2]^3-4*D[2,3,3,3]*a[3]^4+12*D[2,3,3,3]*a[2]^2*a[3]^2+4*D[3,3,3,3]*a[3]^3*a[2];

P_21:=4*D[1,1,1,1]*a[1]^3*a[2]+12*D[1,1,1,2]*a[1]^2*a[2]^2-4*D[1,1,1,2]*a[1]^4+12*D[1,1,1,3]*a[1]^2*a[3]*a[2]
+12*a[1]*D[1,1,2,2]*a[2]^3-12*D[1,1,2,2]*a[1]^3*a[2]+24*a[1]*D[1,1,2,3]*a[2]^2*a[3]-12*D[1,1,2,3]*a[1]^3*a[3]
+12*a[1]*D[1,1,3,3]*a[3]^2*a[2]+4*D[1,2,2,2]*a[2]^4-12*D[1,2,2,2]*a[1]^2*a[2]^2+12*D[1,2,2,3]*a[2]^3*a[3]
-24*D[1,2,2,3]*a[1]^2*a[2]*a[3]+12*D[1,2,3,3]*a[2]^2*a[3]^2-12*D[1,2,3,3]*a[1]^2*a[3]^2+4*D[1,3,3,3]*a[2]*a[3]^3
-4*a[1]*D[2,2,2,2]*a[2]^3-12*a[1]*D[2,2,2,3]*a[2]^2*a[3]-12*a[1]*D[2,2,3,3]*a[2]*a[3]^2-4*a[1]*D[2,3,3,3]*a[3]^3;

